An Introduction to Cartan's KAK Decomposition for QC Programmers

This paper presents no new results; its goals are purely pedagogical. A special case of the Cartan Decomposition has found much utility in the field of quantum computing, especially in its sub-field of quantum compiling. This special case allows one to factor a general 2-qubit operation (i.e., an element of U(4)) into local operations applied before and after a three parameter, non-local operation. In this paper, we give a complete and rigorous proof of this special case of Cartan's Decomposition. From the point of view of QC programmers who might not be familiar with the subtleties of Lie Group Theory, the proof given here has the virtues, that it is constructive in nature, and that it uses only Linear Algebra. The constructive proof presented in this paper is implemented in some Octave/Matlab m-files that are included with the paper. Thus, this paper serves as documentation for the attached m-files.

==> SO4_to_SU2xSU2.m <==
function [A,B] = SO4_to_SU2xSU2(Q)

%Given a matrix Q\in SO(4), this function
%finds matrices A, B\in SU(2) such that Q = kron(A, B)

global_declarations;

if(norm(Q*transpose(Q)-eye(4))>1e-8)
	error("input matrix for SO4_to_SU2xSU2 is not orthogonal");
end

if(abs(det(Q)-1)>1e-8)
	error("input matrix for SO4_to_SU2xSU2 is not special");
end

U = uni2ort*Q*uni2ort';

%Start by assuming that 
%U =
%[a11*B, a12*B]
%[-a12'*B, a11'*B]
%Will check validity of this assumption at the end

A = zeros(2,2);
B = zeros(2,2);

a11_sq = (U(1:2,1:2)*U(3:4,3:4)')(1,1);
a12_sq = -(U(1:2,3:4)*U(3:4,1:2)')(1,1);
a11_a12H = (U(1:2,1:2)*U(1:2,3:4)')(1,1);
A(1,1) = sqrt(a11_sq);
A(1,2) = sqrt(a12_sq);

%sqrt ambiguous in its sign, 
%so the values just
%assigned to A(1,1) and
%to A(1,2) may have the wrong sign.
%Fix relative sign:
if(abs(A(1,1)*A(1,2)'-a11_a12H)>1e-9)
	A(1,2)=-A(1,2);
end

A(2,1) = -A(1,2)';
A(2,2) = A(1,1)';
if(abs(A(1,1))>abs(A(1,2)))
	B = U(1:2,1:2)/A(1,1);
else
	B = U(1:2,3:4)/A(1,2); 
end

%the moment of truth
if(norm(kron(A,B)-U)>1e-9)
	%U
	%kron(A,B)
	error("the error in  SO4_to_SU2xSU2 is too large")
end

==> canonical_class_vec.m <==
function b = canonical_class_vec(a)

%Reduces a class vector to its canonical form.

%Input "a" is 4d real column vector, 
%a(1:3) is a class vector and  a(4) is a global phase.

%Output "b" is the new 4d real column vector,
%b(1:3) is a canonical vector equivalent to a(1:3) and b(4)=a(4). 
%b will satisfy:
%pi/2 > bx >= by >= bz >= 0
%pi/2 >= bx + by
%if bz==0, then pi/4 >= bx

b=a;
pih = pi/2;
for j=1:3
	if(b(j)<0)
		while(b(j)<0)
			b(j) = b(j) + pih;
		end
	end
	if(b(j)>=pih)
		while(b(j)>=pih)
			b(j) = b(j) - pih;
		end
	end
end

b(1:3)=flipud(sort(b(1:3)));%now b in increasing oreder

%a good example for the raison d'etre of the next if() is 
%b1=pi/2-eps, b2=pi/2-2eps, b3=pi/2-3eps, 
%where eps>0 and small
if(b(1)+b(2)>pih)
	old_b1= b(1);
	b(1) = pih - b(2);
	b(2) = pih - old_b1;
	%at this point b(1)>b(2) but b(3) may be larger than b(1) or b(2)
	if(b(3)>b(2))
		b(1:3)=flipud(sort(b(1:3)));
	end
end

if(b(3)<1e-14 & b(1)>pi/4)
	b(1) = pih - b(1);
end
	



==> class_vec_to_mat.m <==
function mat = class_k_to_mat(k)

%Builds a 4d matrix mat = e^{i (k_0 + k.Sigma)}
%characterized by a class vector k(1:3) and 
%a global phase k(4).

global_declarations;

mat= e^(i*k(4))*(cos(k(1))*eye(4) + i*sin(k(1))*sigxx
)*(cos(k(2))*eye(4) + i*sin(k(2))*sigyy
)*(cos(k(3))*eye(4) + i*sin(k(3))*sigzz);

==> diag_to_class_vec.m <==
function cvec= diag_to_class_vec(dd)

%Finds a class vector cvec(1:3)
%and global phase cvec(4) from the 
%diagonal entries dd(1:4) of a 
%diagonal unitary matrix. 

t1 = angle(dd(1));
t2 = angle(dd(2));
t3 = angle(dd(3));
t4 = angle(dd(4));

k0 = ( t1+t2+t3+t4)/4;
kx = ( t1+t2-t3-t4)/4;
ky = (-t1+t2-t3+t4)/4;
kz = ( t1-t2-t3+t4)/4;

cvec=[kx;ky;kz;k0];

==> global_declarations.m <==
%Declarations of commonly used static variables.

global id2;
global ze2;

global sigx;
global sigy; 
global sigz;

global sig1x;
global sig1y;
global sig1z;

global sigx1;
global sigy1;
global sigz1;

global sigxx;
global sigxy;
global sigxz;

global sigyx;
global sigyy;
global sigyz;

global sigzx;
global sigzy;
global sigzz;

global	uni2ort;
global	ex_op;

==> global_defs.m <==
%Definitions of static variables declared in global_declarations.m

global	id2 = eye(2);
global	ze2 = zeros(2);

global	sigx=[0,1;1,0];

global	sigy=[0,-i;i,0];

global	sigz=[1,0;0,-1];

global	sig1x=kron(id2,sigx);
global	sig1y=kron(id2,sigy);
global	sig1z=kron(id2,sigz);

global	sigx1=kron(sigx,id2);
global	sigy1=kron(sigy,id2);
global	sigz1=kron(sigz,id2);

global	sigxx = kron(sigx,sigx);
global	sigxy = kron(sigx,sigy);
global	sigxz = kron(sigx,sigz);

global	sigyx = kron(sigy,sigx);
global	sigyy = kron(sigy,sigy);
global	sigyz = kron(sigy,sigz);

global	sigzx = kron(sigz,sigx);
global	sigzy = kron(sigz,sigy);
global	sigzz = kron(sigz,sigz);

global	uni2ort = [1,0, 0, i;
0,i, 1, 0;
0,i,-1, 0;
1,0, 0,-i]/sqrt(2);

global  ex_op = [1,0,0,0;
0,0,1,0;
0,1,0,0;
0,0,0,1];

==> kak1.m <==
function   [A1, A0, class_vec, B1, B0]=kak1(U)

%Calculates a special case (KAK1) 
%of Cartan's KAK Decomposition.
%For an input 4d unitary matrix U,
%it finds [A1, A0, class_vec, B1, B0]
%such that U = kron(A1,A0)*exp(i*M)*kron(B1,B0)
%where matrix M is a function of
%class_vec(1:4) 

%If 
%k=class_vec
%and 
%M=k(4)+sigxx*k(1)+sigyy*k(2)+sigzz*k(3)
%then
%kron(A1,A0)*exp(i*M)*kron(B1,B0) = U

global_declarations;

do_tests = false;

if(rows(U)!=4 | columns(U)!=4)
	error("input matrix for kak decomposition is not 4x4");
end
if(norm(U*U'-eye(4))>1e-8)
	error("input matrix for kak decomposition is not unitary");
end

%normalize U so that it has
%unit determinant. Store
%det(U)^(1/4) for later use
root4th = det(U)^(1/4);
if(abs(root4th-1)>1e-8)
	U = U/root4th;
end

U_bell = uni2ort'*U*uni2ort;

[L, D, R] = odo(U_bell);

if(do_tests)
	err1=norm(L*D*R'-U_bell)
	err2=norm(L*transpose(L)-eye(4))
	err3=norm(R*transpose(R)-eye(4))
	err4=norm(D*D'-eye(4))
end


class_vec = diag_to_class_vec(diag(D));
class_vec(4) = class_vec(4) + angle(root4th);

[A1,A0] = SO4_to_SU2xSU2(L);
[B1,B0] = SO4_to_SU2xSU2(R');

if(do_tests)
	det(A1)
	det(A0)
	det(A1)*det(A0)
	det(B1)
	det(B0)
	det(B1)*det(B0)
end



==> odo.m <==
function [L, D, R] = odo(U)

%Given a  unitary matrix U,
%it finds special (det=1) orthogonal matrices L and D
%and a diagonal unitary matrix D
%such that L*D*R'=U

%Reference: C.Eckart, G.Young, Bull. Am. Math. Soc. 45(1939)118

dim_U= rows(U);
if(norm(U*U'-eye(dim_U))>1e-8)
	error("input matrix for odo decomposition is not unitary");
end


X = (U + conj(U))/2;%IMP: this is NOT equal to (U+U')/2
Y = (U - conj(U))/(2*i);
% U = X + i*Y; X, Y both real

%LX'*X*RX = [DX00, Z01]
%           [Z10 , Z11]

%LX'*Y*RX = G = [G00, Z01]
%               [Z10, G11]
 
%[P00', Z10' ]*[DX00, Z01]*[P00, Z01 ] = DX
%[Z01', LG11'] [Z10 , Z11] [Z10, RG11]

%[P00', Z10' ]*[G00 , Z01]*[P00, Z01 ] = [DG00, Z01] = DY
%[Z01', LG11'] [Z10 , G11] [Z10, RG11]   [Z10, DG11]

[LX,DX,RX]=svd(X); %LX*DX*RX'=X

%next find rank of X
tol = dim_U*DX(1,1)*eps;
rank_X = 1;
j=2;
done=false;
while(j<dim_U+1 & !done)
	if(DX(j,j)>tol)
		rank_X = rank_X +1;
	else
		done=true;
	end
	j=j+1;
end

if(rank_X<dim_U)
	DX00 = DX(1:rank_X, 1:rank_X);
	Z01 = zeros(rank_X, dim_U-rank_X);
	Z10 = zeros(dim_U-rank_X, rank_X);
	%Z11 = zeros(dim_U-rank_X, dim_U-rank_X);

	G = LX'*Y*RX;
	G00 = G(1:rank_X, 1:rank_X);
	G11 = G(rank_X+1:dim_U, rank_X+1:dim_U);

	[ P00 ,  qDs ] = rjd([DX00, G00], 1e-10);
	DG00 = qDs(1:rank_X, rank_X+1: 2*rank_X);
	%P00*DX00*P00'=DX00
	%P00*DG00*P00'=G00

	[LG11,DG11,RG11]=svd(G11); %LG11*DG11*RG11' = G11
	DY = [DG00, Z01; Z10, DG11];

	R = RX*[P00,Z01;Z10,RG11];
	L = LX*[P00,Z01;Z10,LG11];
	%L*DX*R'=X
	%L*DY*R'=Y
else
	DX00 = DX;
	G00 = LX'*Y*RX;
	[ P00 ,  qDs ] = rjd([DX00,G00], 1e-12);
	DY = qDs(1:dim_U, dim_U+1: 2*dim_U);
	R = RX*P00;
	L = LX*P00;
end

D = DX + i*DY;

if(det(L)<0)
	L(:,1) = -L(:,1);
	D(1,1) = -D(1,1);
end
if(det(R)<0)
	R(:,1) = -R(:,1);
	D(1,1) = -D(1,1);
end



==> rand_orthogonal.m <==
function Q = rand_orthogonal(n, special)

%Generates a random n-dimensional orthogonal matrix Q.
%Q has determinant 1 if special==true.

A = randn(n,n);
Q = expm(A-A');
if(special)
	if(det(Q)<1)
		Q = -Q;
	end
end


==> rand_unitary.m <==
function U = rand_unitary(n, special)

%Generates a random n-dimensional unitary matrix U.
%U has determinant 1 if special==true.

C = 2*pi*(randn(n,n) + i*randn(n,n));
U = expm(C-C');
if(special)
	U = U/(det(U))^(1/n);
end


==> rjd.m <==
function [ V ,  qDs ]= rjd(A,threshold)
%***************************************
% joint diagonalization (possibly
% approximate) of REAL matrices.
%***************************************
% This function minimizes a joint diagonality criterion
% through n matrices of size m by m.
%
% Input :
% * the  n by nm matrix A is the concatenation of m matrices
%   with size n by n. We denote A = [ A1 A2 .... An ]
% * threshold is an optional small number (typically = 1.0e-8 see below).
%
% Output :
% * V is a n by n orthogonal matrix.
% * qDs is the concatenation of (quasi)diagonal n by n matrices:
%   qDs = [ D1 D2 ... Dn ] where A1 = V*D1*V' ,..., An =V*Dn*V'.
%
% The algorithm finds an orthogonal matrix V
% such that the matrices D1,...,Dn  are as diagonal as possible,
% providing a kind of `average eigen-structure' shared
% by the matrices A1 ,..., An.
% If the matrices A1,...,An do have an exact common eigen-structure
% ie a common othonormal set eigenvectors, then the algorithm finds it.
% The eigenvectors THEN are the column vectors of V
% and D1, ...,Dn are diagonal matrices.
% 
% The algorithm implements a properly extended Jacobi algorithm.
% The algorithm stops when all the Givens rotations in a sweep
% have sines smaller than 'threshold'.
% In many applications, the notion of approximate joint diagonalization
% is ad hoc and very small values of threshold do not make sense
% because the diagonality criterion itself is ad hoc.
% Hence, it is often not necessary to push the accuracy of
% the rotation matrix V to the machine precision.
% It is defaulted here to the square root of the machine precision.
% 
%
% Author : Jean-Francois Cardoso. cardoso@sig.enst.fr
% This software is for non commercial use only.
% It is freeware but not in the public domain.
% A version for the complex case is available
% upon request at cardoso@sig.enst.fr
%-----------------------------------------------------
% Two References:
%
% The algorithm is explained in:
%
%@article{SC-siam,
%   HTML =	"ftp://sig.enst.fr/pub/jfc/Papers/siam_note.ps.gz",
%   author = "Jean-Fran\c{c}ois Cardoso and Antoine Souloumiac",
%   journal = "{SIAM} J. Mat. Anal. Appl.",
%   title = "Jacobi angles for simultaneous diagonalization",
%   pages = "161--164",
%   volume = "17",
%   number = "1",
%   month = jan,
%   year = {1995}}
%
%  The perturbation analysis is described in
%
%@techreport{PertDJ,
%   author = "{J.F. Cardoso}",
%   HTML =	"ftp://sig.enst.fr/pub/jfc/Papers/joint_diag_pert_an.ps",
%   institution = "T\'{e}l\'{e}com {P}aris",
%   title = "Perturbation of joint diagonalizers. Ref\# 94D027",
%   year = "1994" }
%
%
%
[m,nm] = size(A);
V=eye(m);

if nargin==1, threshold=sqrt(eps); end;

encore=1;
while encore, encore=0;
 for p=1:m-1,
  for q=p+1:m,
   %%%computation of Givens rotations
   g=[ A(p,p:m:nm)-A(q,q:m:nm) ; A(p,q:m:nm)+A(q,p:m:nm) ];
   g=g*g';
   ton =g(1,1)-g(2,2); toff=g(1,2)+g(2,1);
   theta=0.5*atan2( toff , ton+sqrt(ton*ton+toff*toff) );
   c=cos(theta);s=sin(theta);
   encore=encore | (abs(s)>threshold);
    %%%update of the A and V matrices 
   if (abs(s)>threshold) ,
    Mp=A(:,p:m:nm);Mq=A(:,q:m:nm);
    A(:,p:m:nm)=c*Mp+s*Mq;A(:,q:m:nm)=c*Mq-s*Mp;
    rowp=A(p,:);rowq=A(q,:);
    A(p,:)=c*rowp+s*rowq;A(q,:)=c*rowq-s*rowp;
    temp=V(:,p);V(:,p)=c*V(:,p)+s*V(:,q); V(:,q)=c*V(:,q)-s*temp;
   end%%of the if
  end%%of the loop on q
 end%%of the loop on p
end%%of the while loop
qDs = A ;


==> test_kak1.m <==
%Tests kak1.m

global_defs;

example = 18
switch example
	case (1)
		U = rand_unitary(4,false);
	case (2)%U= Ax1
		U = kron(rand_unitary(2,true), id2);
	case (3)%U= 1xB
		U = kron(id2, rand_unitary(2,true));
	case (4)%U= AxB
		U = kron(rand_unitary(2,true), rand_unitary(2,true));
	case (5)%CNOT, sigx(0)^n(1) 
		U = [id2,ze2;
		ze2,sigx];
	case (6)%Controlled-U, A(0)^n(1)
		U = [id2,ze2;
		ze2,rand_unitary(2,true)];
	case (7)%Controlled-U, A(0)^nbar(1)
		U = [rand_unitary(2,true), ze2;
		ze2,id2];
	case (8)%multiplexor
		U = [rand_unitary(2,true), ze2;
		ze2,rand_unitary(2,true)];
	case (9)%swap, aka exchange operator 
		U =	ex_op;				
	case (10)%CNOT, sigx(1)^n(0)
		U =	[1,0,0,0;
			0,0,0,1;
			0,0,1,0;
			0,1,0,0];				
	case (11)
		cv = canonical_class_vec(randn(4,1))
		U = class_vec_to_mat(cv);
	case (12)
		cv1 = canonical_class_vec(randn(4,1))
		cv2 = canonical_class_vec(randn(4,1))
		U = class_vec_to_mat(cv1)*kron(
		rand_unitary(2,true), id2)*class_vec_to_mat(cv2);
	case (13)
		cv = canonical_class_vec(randn(4,1))
		U = [id2,ze2;
		ze2,rand_unitary(2,true)]*class_vec_to_mat(cv);
	case (14)
		a = randn(3,1);
		a = a/norm(a);
		cnot_a = [id2,ze2;ze2,sigx*a(1) + sigy*a(2) + sigz*a(3)];
		b = randn(3,1);
		%b = cross(a,b);%what if a and b are perpendicular?
		b = b/norm(b);		
		cnot_b = [id2,ze2;ze2,sigx*b(1) + sigy*b(2) + sigz*b(3)];
		%cv=[0;randn(2,1);0]; %cx=0
		%cv=[randn(2,1);0;0]; %cz=0
		cv=[randn();0; randn();0]; %cy=0
		U=cnot_a*class_vec_to_mat(cv)*cnot_b;
	case (15)
		a = randn(3,1);
		a = a/norm(a);
		cnot_a = cnot_a = [id2,ze2;ze2,sigx*a(1) + sigy*a(2) + sigz*a(3)];
		cv = canonical_class_vec(randn(4,1))
		U = cnot_a*class_vec_to_mat(cv);
	case (16)
		a = randn(3,1);
		a = a/norm(a);
		cnot_a = [id2,ze2;ze2,sigx*a(1) + sigy*a(2) + sigz*a(3)];
		cv=[randn(1,1);0;0;0];
		U=cnot_a*class_vec_to_mat(cv)*cnot_a;
	case (17)
		t1=randn();
		t2=randn();
		a=randn();
		b=randn();
		P1 = cos(t1)*id2 + i*sin(t1)*sigz;
		P2 = cos(t2)*id2 + i*sin(t2)*sigz;
		Pa = cos(a)*id2 + i*sin(a)*sigy;
		Pb = cos(b)*id2 + i*sin(b)*sigy;
		U=[id2,ze2;ze2,P1]*kron(Pa, Pb)*[id2,ze2;ze2,P2];
	case (18)
		a = [randn(); 0; randn()];
		b = [randn(); 0; randn()];
		alp = randn();
		bet = randn();
		mu = randn();
		nu = randn();
		%a(1)=0;
		%alp = 0;
		%alp = pi/2;
		%nu=0;
		mu=pi/4;
		a = a/norm(a); b = b/norm(b);
		cnot_a = [id2,ze2;ze2, sigx*a(1) + sigy*a(2) + sigz*a(3)];
		cnot_b = [id2,ze2;ze2, sigx*b(1) + sigy*b(2) + sigz*b(3)];
		rot_alp = kron(cos(alp)*id2 + i*sin(alp)*sigy, id2);
		rot_bet = kron(cos(bet)*id2 + i*sin(bet)*sigy, id2);
		e_mu = cos(mu) + i*sin(mu);
		d_mu = diag([e_mu, conj(e_mu), e_mu, conj(e_mu)]);
		e_nu = cos(nu) + i*sin(nu);
		d_nu = diag([e_nu, e_nu, conj(e_nu), conj(e_nu)]);
		d = d_nu*d_mu*[id2,ze2;ze2,i*sigz];
		U = cnot_a*rot_alp*d*rot_bet*cnot_b;
	otherwise
		error("example number is out of range");
end

[A1, A0, k, B1, B0]=kak1(U);

error=norm(kron(A1, A0)*
class_vec_to_mat(k)*kron(B1, B0)-U)

fi = fopen ("kak_out.txt", "w", "native");

fprintf(fi, "error = %10.4e\n", error);

fdisp(fi, "input U ="),fdisp(fi, U);

fdisp(fi, "A1 ="),fdisp(fi, A1);

fdisp(fi, "A0 ="),fdisp(fi, A0);

fdisp(fi, "B1 ="),fdisp(fi, B1);

fdisp(fi, "B0 ="),fdisp(fi, B0);

fdisp(fi, "class_vec ="),fdisp(fi, k);

fdisp(fi, "canonical_class_vec ="),fdisp(fi, canonical_class_vec(k));

fclose(fi);

==> test_kak_dep.m <==
%Tests functions on which kak1.m depends:
%rand_unitary.m, 
%SO4_to_SU2xSU2.m,
%diag_to_class_vec.m,
%class_vec_to_mat.m

global_defs;

X = rand_unitary(5, true);
err1= abs(det(X)-1)
err2= norm(X*X'-eye(5))

A = rand_unitary(2, true);
B = rand_unitary(2, true);
U = kron(A, B);
Q = uni2ort'*U*uni2ort;
err3=norm(eye(4)-Q*transpose(Q))

[Anew,Bnew] = SO4_to_SU2xSU2(Q);
err4=norm(U - kron(Anew, Bnew))

dd = exp(i*2*pi*randn(4,1));
dd = dd/(prod(dd))^(1/4);
cvec= diag_to_class_vec(dd);
cmat = class_vec_to_mat(cvec);
err5=norm(uni2ort'*cmat*uni2ort-diag(dd))

==> test_odo.m <==
%Tests odo.m

global_defs;
example=5
switch example
	case (1)
		U = rand_unitary(5, false);
	case (2)%U= Ax1
		U = kron(rand_unitary(2,true), id2);
	case (3)%CNOT, sigx(0)^n(1) 
		U = [id2,ze2;
		ze2,sigx];
	case (4)%multiplexor
		U = [rand_unitary(2,true), ze2;
		ze2,rand_unitary(2,true)];
	case (5)%swap, aka exchange operator 
		U = ex_op;				
	otherwise
		error("example number is out of range");
end
dim_U = rows(U);
[L, D, R] = odo(U);

err1=norm(L*D*R'-U)
err2=norm(L*transpose(L)-eye(dim_U))
err3=norm(R*transpose(R)-eye(dim_U))
err4=norm(D*D'-eye(dim_U))
D

